The Equations of Reduced Magnetohydrodynamics in Dipole Coordinates

The equations of reduced magnetohydrodynamics (RMHD) isolate the Alfv\'enic energy transfer and turbulence dynamics from MHD in a computationally tractable way. In this study, we derive the equations of RMHD for a low $\beta$ plasma in a dipole coordinate system aligned with an inhomogeneous background that is general enough to represent the Earth's magnetosphere using a multiscale analysis and the Kreiss theorem. The most important effect beyond homogeneous RMHD is the propensity for background Alfv\'en speed gradients to drive nonlinear wave effects. This work has immediate application to the magnetosphere-ionosphere coupling problem in the Earth's magnetosphere, where the Alfv\'en speed varies by an order of magnitude over a short distance. We estimate the turbulent energy transfer driven by this. In Earth's magneotsphere, a substantial portion of energy ($>20\%$) could be transferred in this way along auroral field lines. A revised field aligned current density mapping technique to account for this energy loss mechanism is proposed to replace using $j_\parallel/B_0$ being constant along the field line. We also predict the existence of a ``saturation current density,'' where there is a maximum $j_\parallel$ that exist before driving a nonlinear cascade. At Earth, this value is $\sim 5\; \mu \text{A}/\text{m}^2$ at the ionosphere, which corresponds to the maximum observed value by ground magnetometers. Furthermore, this study makes use of a novel methodology, a computer algebra system, in performing algebraic work under complicated coordinate systems. We hope this approach serves as a template for performing reproducible and verifiable multiscale perturbation analysis under arbitrarily complex geometries.

==> cas-v2.0.py <==
#!/usr/bin/env ipython

import sympy as sp
from sympy.vector import CoordSys3D
from sympy import collect, simplify, expand, Subs, Symbol, Function, Add
from sympy.printing.latex import LatexPrinter
from sympy.core.function import UndefinedFunction, Derivative
from sympy import latex

# ==========================================
# 1. Coordinate System & Symbols
# ==========================================
# We use N.i, N.j, N.k to represent the e_alpha, e_beta, e_chi unit vectors.
N = CoordSys3D("N")

# a = alpha (flux), b = beta (azimuth), c = chi (field-aligned)
a, b, c, t = sp.symbols("alpha beta chi t", real=True)
eps = sp.Symbol("varepsilon", real=True, positive=True)

# Slow parallel coordinate
c_slow = eps * c
a_slow = eps * a
b_slow = eps * b

# Physical parameters
nu   = sp.Symbol("nu",    nonnegative=True)
eta  = sp.Symbol("eta",   nonnegative=True)
mu0 = sp.Symbol("mu_0",  positive=True)

# ==========================================
# Metric & Background Field
# ==========================================
# Scale factors — define the coordinate system
# Axisymmetric B₀
h_a = sp.Function("h_alpha")(a_slow, c_slow)
h_b = sp.Function("h_beta")(a_slow, c_slow)
h_c = sp.Function("h_chi")(a_slow, c_slow)

B0_mag = sp.Function("B_0")(a_slow, c_slow)

# ==========================================
# Background Scalar Fields — GENERAL (Approach A)
# Let equations derive what's allowed
# ==========================================
# General potential (gravity, centrifugal, or other)
Phi = sp.Function("Phi")(a_slow, c_slow)

# Background pressure — fully general
p0 = sp.Function("p_0")(c_slow)

# Background density — fully general
rho0 = sp.Function("rho_0")(a_slow, c_slow)

# ==========================================
# Perturbation Fields
# ==========================================
# Velocity perturbations
ua = sp.Function("u_alpha")(a, b, c, c_slow, t)
ub = sp.Function("u_beta")(a, b, c, c_slow, t)
uc = sp.Function("u_chi")(a, b, c, c_slow, t)


# Magnetic perturbations
ba = sp.Function("b_alpha")(a, b, c, c_slow, t)
bb = sp.Function("b_beta")(a, b, c, c_slow, t)
bc = sp.Function("b_chi")(a, b, c, c_slow, t)

# Perturbation pressure & density
p1 = sp.Function("p_1")(a, b, c, c_slow, t)
rho1 = sp.Function("rho_1")(a, b, c, c_slow, t)

# ==========================================
# Full Fields
# ==========================================
rho = rho0 + eps * rho1
u_vec = ua*N.i + ub*N.j + uc*N.k
b_vec = B0_mag*N.k + eps*(ba*N.i + bb*N.j + bc*N.k)
p_total = p0 + eps * p1

# ==========================================
# 3. Vector Calculus Operators (Orthogonal Curvilinear)
# ==========================================
def grad_scalar(f):
    """Gradient of a scalar field."""
    return (sp.diff(f, a)/h_a)*N.i + (sp.diff(f, b)/h_b)*N.j + (sp.diff(f, c)/h_c)*N.k

def div_vec(V):
    """Divergence of a vector f
    ield using metric determinant J."""
    v1 = V.components.get(N.i, sp.S.Zero)
    v2 = V.components.get(N.j, sp.S.Zero)
    v3 = V.components.get(N.k, sp.S.Zero)
    J = h_a * h_b * h_c
    return (sp.diff(J * v1 / h_a, a) + sp.diff(J * v2 / h_b, b) + sp.diff(J * v3 / h_c, c)) / J

def advect(A, B):
    """
    Advection operator (A.nabla)B in orthogonal curvilinear coordinates.
    Accounts for the spatial derivatives of the basis vectors.
    """
    Ac = [A.components.get(N.i, 0), A.components.get(N.j, 0), A.components.get(N.k, 0)]
    print(Ac)
    Bc = [B.components.get(N.i, 0), B.components.get(N.j, 0), B.components.get(N.k, 0)]
    hc = [h_a, h_b, h_c]
    qc = [a, b, c]

    res = [0, 0, 0]
    for k in range(3):
        # 1. Standard directional derivative component
        term1 = sum((Ac[j]/hc[j]) * sp.diff(Bc[k], qc[j]) for j in range(3))
        # 2. Connection coefficients from basis vector derivatives (k != i)
        term2 = sum((Ac[k]*Bc[i])/(hc[k]*hc[i]) * sp.diff(hc[k], qc[i]) for i in range(3) if i != k)
        # 3. Connection coefficients (i != k)
        term3 = -sum((Ac[i]*Bc[i])/(hc[i]*hc[k]) * sp.diff(hc[i], qc[k]) for i in range(3) if i != k)
        res[k] = term1 + term2 + term3

    return res[0]*N.i + res[1]*N.j + res[2]*N.k

def advect_scalar(V, f):
    """Advect a scalar field f by vector field V: (V · ∇)f"""
    return V.dot(grad_scalar(f))

def dt_vec(V):
    """Partial time derivative of a vector field."""
    v1 = V.components.get(N.i, 0)
    v2 = V.components.get(N.j, 0)
    v3 = V.components.get(N.k, 0)
    return sp.diff(v1, t)*N.i + sp.diff(v2, t)*N.j + sp.diff(v3, t)*N.k

# ==========================================
# 4. Extracting the Equations (O(eps))
# ==========================================
print("Assembling equations...")

# 4.1 Continuity equation: div(u) = 0
continuity_eq = sp.diff(rho,t) + div_vec(rho*u_vec)

div_u = div_vec(u_vec)


# 4.2 Magnetic divergence constraint: div(b) = 0
div_B = simplify(div_vec(b_vec))

# 4.3 Full compressible induction equation:
# db/dt + (u.grad)b = (b.grad)u - b(div u)
LHS_ind = dt_vec(b_vec) + advect(u_vec, b_vec)
RHS_ind = advect(b_vec, u_vec) - b_vec * div_vec(u_vec)
ind_eq = LHS_ind - RHS_ind

# Assemble induction equation
ind_alpha = ind_eq.components.get(N.i, sp.S.Zero)
ind_beta = ind_eq.components.get(N.j, sp.S.Zero)
ind_chi  = ind_eq.components.get(N.k, sp.S.Zero)

curv_vec = advect(N.k,N.k)

# ==========================================
# 5. LaTeX Formatting Printer
# ==========================================
class NoArgDerivativePrinter(LatexPrinter):
    """Custom printer to hide dependencies and format scale factors nicely."""

    def _print_Derivative(self, expr):
        func = expr.args[0]
        vars = expr.args[1:]
        if isinstance(func, sp.core.function.AppliedUndef):
            func_no_args = sp.Symbol(func.func.__name__)
        else:
            func_no_args = func

        diff_order = sum([v[1] for v in vars])
        if diff_order == 1:
            return r"\frac{\partial %s}{\partial %s}" % (
                self._print(func_no_args), self._print(vars[0][0]))
        else:
            return r"\frac{\partial^{%s} %s}{\partial %s}" % (
                diff_order, self._print(func_no_args),
                " \\partial ".join([self._print(v[0]) for v in vars]))

    def _print_Function(self, expr, exp=None):
        # Check if the function is a user-defined physical variable (like u_alpha or h_beta)
        if isinstance(expr, sp.core.function.AppliedUndef):
            func_name = sp.Symbol(expr.func.__name__)
            tex = latex(func_name)
            if exp is not None:
                return r"%s^{%s}" % (tex, self._print(exp))
            return tex
        else:
            # If it's a built-in math function (cos, sin, etc.), use SymPy's default LaTeX printer
            if exp is not None:
                return super()._print_Function(expr, exp=exp)
            return super()._print_Function(expr)

    def _print_Mul(self, expr):
        """Override multiplication/fraction printing to separate scale factors."""
        from sympy import S, Mul

        # Split into numerator and denominator
        numer, denom = expr.as_numer_denom()

        if denom == S.One:
            return super()._print_Mul(expr)

        # Gather terms in the denominator
        denom_args = denom.args if denom.is_Mul else [denom]
        numer_args = numer.args if numer.is_Mul else [numer]
        scale_factors = []
        others = []
        has_negative = False

        for arg in denom_args:
            # Check if the base term is a scale factor (starts with 'h_')
            base = arg.base if arg.is_Pow else arg
            if getattr(getattr(base, 'func', None), '__name__', '').startswith('h_'):
                scale_factors.append(arg)
            else:
                others.append(arg)

        for arg in numer_args:
            # Check if it's just -1
            if arg == S.NegativeOne:
                has_negative = True

        # If no scale factors in denom, fallback to standard fraction
        if not scale_factors:
            return super()._print_Mul(expr)

        # Build the separate fraction for the scale factors
        sf_denom = Mul(*scale_factors)
        sf_tex = r"\frac{1}{%s}" % self._print(sf_denom)

        # Add minus sign if we found a -1
        if has_negative:
            sf_tex = f"- {sf_tex}"
            numer = sp.simplify(-1*numer)

        # Build the rest of the term
        other_denom = Mul(*others)

        if other_denom == S.One:
            # If numerator has multiple added terms, wrap in parentheses
            if numer.is_Add:
                rest_tex = r"\left(%s\right)" % self._print(numer)
            else:
                if numer == S.One:
                    rest_tex = ""
                else:
                    rest_tex = self._print(numer)
        else:
            rest_tex = r"\frac{%s}{%s}" % (self._print(numer), self._print(other_denom))

        # Handle negative numerator by putting minus on the scale factor
        if numer.is_negative:
            return f"- {sf_tex} {rest_tex}"
        else:
            return f"{sf_tex} {rest_tex}"

def print_no_arg_latex(expr):
    printer = NoArgDerivativePrinter()
    return printer.doprint(expr)

# ==========================================
# 7. Momentum Equation & Remaining Components
# ==========================================
print("Assembling Momentum Equation...")

def dot_vec(A, B):
    """Dot product of two vectors in orthogonal basis."""
    return (A.components.get(N.i, 0)*B.components.get(N.i, 0) +
            A.components.get(N.j, 0)*B.components.get(N.j, 0) +
            A.components.get(N.k, 0)*B.components.get(N.k, 0))

momentum_eq = (
    rho*(dt_vec(u_vec) + advect(u_vec, u_vec))
    + grad_scalar(p_total) / eps
    + grad_scalar(dot_vec(b_vec, b_vec)/2) / eps**2 / mu0
    - advect(b_vec, b_vec) / eps**2 / mu0
    #+ grad_scalar(Phi)
)

# Extract Alpha, Beta, Chi components for Momentum
mom_alpha = momentum_eq.components.get(N.i, sp.S.Zero)
mom_beta  = momentum_eq.components.get(N.j, sp.S.Zero)
mom_chi   = momentum_eq.components.get(N.k, sp.S.Zero)


# Pressure equations
gamma = sp.Symbol('gamma',positive=True, rational=True)
s = p_total / (rho**gamma)
pressure_eq = (
    sp.diff(p_total,t) + advect_scalar(u_vec, p_total) + gamma * p_total *div_vec(u_vec)
)


# ==========================================
# 8. Order Extraction (Collect & Substitute Method)
# ==========================================
# Define the uppercase symbol for the slow parallel coordinate
X = sp.Symbol('X', real=True)
A = sp.Symbol('A', real=True)
B = sp.Symbol('B', real=True)

# Backward substitution to make the output clean
backsubst = [(eps * c, X),
             (eps * a, A),
             (eps * b, B)]


def extract_order_collect(expr, order):
    """
    Expands the expression, collects by powers of eps using a dictionary,
    extracts the desired order, and backward-substitutes the slow variable.
    """
    # 1. Fully expand the expression to flatten everything
    expanded_expr = sp.expand(expr)

    # 2. Collect terms into a dictionary keyed by powers of eps
    collected_dict = sp.collect(expanded_expr, eps, evaluate=False)

    # 3. Define the key based on the order requested
    if order == 0:
        key = sp.S.One  # eps^0 is 1
    elif order == 1:
        key = eps       # eps^1
    elif order == -2:
        key = 1/eps**2
    elif order == -1:
        key = 1/eps
    elif order == 2:
        key = eps**2
    else:
        key = eps**order

    # 4. Extract the specific order terms (default to 0 if missing)
    extracted_term = collected_dict.get(key, sp.S.Zero)

    # 5. Substitute eps*c -> X for the final clean output
    return extracted_term.subs(backsubst)




all_equations = {
    'Continuity O($1$)': extract_order_collect(continuity_eq, 0),
    'Continuity O($\\varepsilon$)': extract_order_collect(continuity_eq, 1),
    'Div u($1$)': extract_order_collect(div_u, 0),
    'Div u($\\varepsilon$)': extract_order_collect(div_u, 1),
    'Induction Alpha O($1$)': extract_order_collect(ind_alpha, 0),
    'Induction Alpha O($\\varepsilon$)': extract_order_collect(ind_alpha, 1),
    'Induction Alpha O($\\varepsilon^2$)': extract_order_collect(ind_alpha, 2),
    'Induction Beta O($1$)': extract_order_collect(ind_beta, 0),
    'Induction Beta O($\\varepsilon$)': extract_order_collect(ind_beta, 1),
    'Induction Beta O($\\varepsilon^2$)': extract_order_collect(ind_beta, 2),
    'Induction Chi O($1$)': extract_order_collect(ind_chi, 0),
    'Induction Chi O($\\varepsilon$)': extract_order_collect(ind_chi, 1),
    'Induction Chi O($\\varepsilon^2$)': extract_order_collect(ind_chi, 2),
    'Momentum Alpha O($1/\\varepsilon$)': extract_order_collect(mom_alpha, -1),
    'Momentum Alpha O(1)': extract_order_collect(mom_alpha, 0),
    'Momentum Alpha O($\\varepsilon$)': extract_order_collect(mom_alpha, 1),
    'Momentum Alpha O($\\varepsilon^2$)': extract_order_collect(mom_alpha, 2),
    'Momentum Beta O($1/\\varepsilon$)': extract_order_collect(mom_beta, -1),
    'Momentum Beta O(1)': extract_order_collect(mom_beta, 0),
    'Momentum Beta O($\\varepsilon$)': extract_order_collect(mom_beta, 1),
    'Momentum Beta O($\\varepsilon^2$)': extract_order_collect(mom_beta, 2),
    'Momentum Chi O(1)': extract_order_collect(mom_chi, 0),
    'Momentum Chi O($\\varepsilon$)': extract_order_collect(mom_chi, 1),
    'Momentum Chi O($\\varepsilon^2$)': extract_order_collect(mom_chi, 2),
    'Div B O($\\varepsilon$)': extract_order_collect(div_B, 1),
    'Div B O($\\varepsilon^2$)': extract_order_collect(div_B, 2),
}

# ==========================================
# 8.5 Clean up Dummy Variables and Substitute Uppercase Slow Variable
# ==========================================
def clean_dummy_derivatives(expr, var_map=None):
    """
    Recursively finds SymPy Subs() objects (dummy variables from chain rule)
    and converts them back into clean derivatives using a target variable mapping.
    """
    if var_map is None:
        var_map = {}

    if getattr(expr, 'is_Atom', False) or not getattr(expr, 'args', ()):
        return expr

    if isinstance(expr, sp.Subs):
        core_expr = expr.expr
        if isinstance(core_expr, sp.Derivative):
            func = core_expr.args[0]
            func_name = getattr(func.func, '__name__', str(func.func))

            dummy_mapping = dict(zip(expr.variables, expr.point))

            # Dynamically reconstruct original function arguments
            clean_args = []
            for arg in func.args:
                resolved_arg = dummy_mapping.get(arg, arg)
                final_arg = var_map.get(resolved_arg, resolved_arg)
                clean_args.append(final_arg)

            clean_func = sp.Function(func_name)(*clean_args)

            # Reconstruct the differentiation variables
            deriv_args = list(core_expr.args[1:])
            new_deriv_args = []

            for var_tuple in deriv_args:
                var = var_tuple[0]
                count = var_tuple[1]

                resolved_var = dummy_mapping.get(var, var)
                final_var = var_map.get(resolved_var, resolved_var)

                new_deriv_args.append((final_var, count))

            return sp.Derivative(clean_func, *new_deriv_args)

    if isinstance(expr, sp.Basic):
        # Recursively apply to all parts of the equation
        new_args = [clean_dummy_derivatives(arg, var_map) for arg in expr.args]
        try:
            return expr.func(*new_args)
        except TypeError:
            # Failsafe: if a specific SymPy object cannot be reconstructed generically, leave it alone
            return expr
    return expr


# Apply the cleanup and substitute any remaining eps*c with X
def clean_eqns(equations):
    cleaned_eqns = {}
    for name in equations.keys():
        # 1. Clean the messy Subs() derivatives into partials using mapping
        var_map = {a_slow: A, b_slow: B, c_slow: X}
        cleaned_eq = clean_dummy_derivatives(equations[name], var_map=var_map)

        # 2. Substitute any remaining loose 'eps*chi' inside functions with 'X'
        final_eq = cleaned_eq.subs(eps*c, X)
        final_eq = final_eq.subs(eps*a, A)
        final_eq = final_eq.subs(eps*b, B)
        cleaned_eqns[name] = final_eq
    return cleaned_eqns


# ==========================================
# 9. Final Output & LaTeX File Generation
# ==========================================
def strip_common_factors(expr):
    """
    Factors an expression and drops overall multipliers.
    Example: sin(x)*a + sin(x)*b -> sin(x)*(a + b) -> returns (a + b)
    """
    # factor_terms pulls out common numerators and denominators
    factored = sp.factor_terms(expr)

    # If it factored into a multiplication (e.g., A * B * (C + D))
    if isinstance(factored, sp.Mul):
        # Keep only the parts that are additions (the core equation)
        core_args = [arg for arg in factored.args if isinstance(arg, sp.Add)]

        if core_args:
            # Recombine the core sums (usually there is only one)
            return sp.Mul(*core_args)

    return factored


print("\n" + "="*80)
print("Final Simplified Equations (Dipole RMHD)")
print("="*80)

# Include amsmath, geometry, and breqn for automatic multiline wrapping
latex_output = "\\documentclass{article}\n"
latex_output += "\\usepackage[margin=1in]{geometry} % Wider page for long equations\n"
latex_output += "\\usepackage{amsmath}\n"
latex_output += "\\usepackage{breqn} % Automatically wraps long math equations\n"
latex_output += "\\begin{document}\n"
latex_output += "\\section*{Reduced MHD Equations in Dipole Flux Coordinates}\n"

printer = NoArgDerivativePrinter()

for name, eq in clean_eqns(all_equations).items():
    # 1. Drop the overall common multipliers
    #stripped_eq = strip_common_factors(eq)

    # 2. Expand it into a flat sum again so breqn can break the lines!
    #clean_eq = sp.expand(stripped_eq)
    clean_eq = sp.expand(eq)

    # Print to screen
    print(f"\n--- {name} ---")
    print(clean_eq)

    # Append to LaTeX string using the dmath environment from the breqn package
    tex_str = printer.doprint(clean_eq)
    sec_str =  str(name).replace("$1/\\varepsilon$", "0").replace("$1$","1").replace("$\\varepsilon$", "2").replace("$\\varepsilon^2$", "3")
    if '$' in sec_str: print("Warning: " + tex_str)
    latex_output += f"\\subsection*{{{name}}}\n"
    latex_output += "\\begin{dmath}\n"
    latex_output += "\\label{cas:" + sec_str + "}\n" 
    latex_output += tex_str + " = 0\n"
    latex_output += "\\end{dmath}\n"

# ---------------------------------------------------------
# PART 1.5: Output slab substition
# ---------------------------------------------------------
latex_output += "\\newpage\n" # Put this on a new page for readability
latex_output += "\\section*{Slab scale factors (should reduce to typical RMHD)} \n"
slab_subs = {
    sp.Function('h_alpha')(A,X): 1,
    sp.Function('h_beta')(A,X): 1,
    sp.Function('h_chi')(A,X): 1,
}

for name, eq in clean_eqns({key: eq.doit().subs(slab_subs).doit()\
                            for key, eq in all_equations.items()}).items():
    # Print to screen
    print(f"\n--- [Exact] {name} ---")
    print(eq)

    # Append to LaTeX string
    tex_str = printer.doprint(eq)
    latex_output += f"\\subsection*{{{name}}}\n"
    latex_output += "\\begin{dmath}\n"
    latex_output += tex_str + " = 0\n"
    latex_output += "\\end{dmath}\n"




latex_output += "\\end{document}"

# Write to file
import sys
output_filename = "dipole-rmhd-derivation-v2.0.tex"
try:
    with open(output_filename, "w") as f:
        f.write(latex_output)
    print(f"\n[+] Successfully wrote LaTeX output to {output_filename}")
    print("    (Note: When you compile this .tex file, the 'breqn' package will automatically split the long equations across multiple lines!)")
except IOError:
    print(f"\n[-] Failed to write to {output_filename}")

